Short Range Correlations at Large xbj through Inclusive Electron-nucleus Scattering

The experiment, E08-014, in Hall-A at Jefferson Lab aims to study the short-range correlations (SRC) which are necessary to explain the nuclear strength absent in the mean field theory. The cross sections for $\mathrm{^{2}H}$, $\mathrm{^{3}He}$, $\mathrm{^{4}He}$, $\mathrm{^{12}C}$, $\mathrm{^{40}Ca}$ and $\mathrm{^{48}Ca}$, were measured via inclusive quasielastic electron scattering from these nuclei in a $\mathrm{Q^{2}}$ range between 0.8 and $\mathrm{2.8~(GeV/c)^{2}}$ for $x_{bj}>1$. The cross section ratios of heavy nuclei to $\mathrm{^{2}H}$ were extracted to study two-nucleon SRC for $1<x_{bj}<2$, while the study of three-nucleon SRC was carried out from the cross section ratios of heavy nuclei to $\mathrm{^{3}He}$ for $x_{bj}\ge 2$. Meanwhile, the isospin dependence in SRCs has also been examined through the cross section ratio of $\mathrm{^{48}Ca}$ and $\mathrm{^{40}Ca}$.

==> figures/doepspdf.sh <==
#!/bin/sh

fname=$1
#
echo
while read run
  do
#
# Write file batch_krun
#
  echo
  echo "epstopdf "${run} >> run.sh
  echo
#
# sleep 1
done < $fname
echo
echo "***** Good Bye and thank you for using the script *****"
echo


==> figures/run.sh <==
epstopdf beam/Beam_Energy.eps
epstopdf beam/Beam_Energy_kin.eps
epstopdf calo/both-lead.eps
epstopdf calo/Calo_Det_Eff1.eps
epstopdf calo/Calo_Det_Eff.eps
epstopdf calo/Calo_Det_Eff_Mom1.eps
epstopdf calo/Calo_Det_Eff_Mom.eps
epstopdf calo/Calo_vs_Mom.eps
epstopdf calo/L_Calo_Align.eps
epstopdf calo/L_Calo_Align_new.eps
epstopdf calo/L_Calo_EP.eps
epstopdf calo/L_Calo_E_P_Sample.eps
epstopdf calo/PRL_Calibration.eps
epstopdf calo/R_Calo_Align.eps
epstopdf calo/R_Calo_Align_new.eps
epstopdf calo/R_Calo_EP.eps
epstopdf calo/R_Calo_E_P_Sample.eps
epstopdf calo/SH_Calibration.eps
epstopdf calo/ShowerBoth.eps
epstopdf cer/Cer_Det_Eff.eps
epstopdf cer/Cerenkov_ADC_Align_After.eps
epstopdf cer/Cerenkov_ADC_Align_Before.eps
epstopdf cer/cerenkov_design.eps
epstopdf cer/Cer_SPE_Align_1.eps
epstopdf cer/Cer_SPE_Align.eps
epstopdf cer/Cer_SPE.eps
epstopdf cer/Cer_SPE_Err.eps
epstopdf cer/L.cer.a_c.eps
epstopdf cer/L_Cer_Det_Eff_All.eps
epstopdf cer/L_Cer_Det_Eff_T3.eps
epstopdf cer/L_Cer_Det_Eff_T7.eps
epstopdf cer/L.Cer.SPE.eps
epstopdf cer/R.cer.a_c.eps
epstopdf cer/R_Cer_Det_Eff_All.eps
epstopdf cer/R_Cer_Det_Eff_T1.eps
epstopdf cer/R_Cer_Det_Eff_T6.eps
epstopdf cer/R.Cer.SPE.eps
epstopdf halla_jlab/CEBAF.eps
epstopdf halla_jlab/HallA.eps
epstopdf halla_jlab/sideview.eps
epstopdf halla_jlab/wholehall.eps
epstopdf optics/Image18.eps
epstopdf optics/L_Optics_Sieve.eps
epstopdf optics/L_Optics_Vertex.eps
epstopdf optics/R_Optics_Sieve.eps
epstopdf optics/R_Optics_Vertex.eps
epstopdf optics/sieve.eps
epstopdf optics/Sieve_Plot_After.eps
epstopdf optics/Sieve_Plot_Before.eps
epstopdf optics/tg_coord.eps
epstopdf optics/Vertex_C12_After.eps
epstopdf optics/Vertex_C12_Before.eps
epstopdf pid/Calo_E_P_Sample_Cer.eps
epstopdf pid/Cer_PID_Cuts.eps
epstopdf pid/L_Calo_PID_Cut.eps
epstopdf pid/L_Cer_PID_Cut.eps
epstopdf pid/L_Cer_Pion_Elec_1_1.eps
epstopdf pid/R_Calo_PID_Cut.eps
epstopdf pid/R_Cer_PID_Cut.eps
epstopdf samc/C12_Com_FP.eps
epstopdf samc/C12_Com_TG.eps
epstopdf samc/C12_Com_Xbj.eps
epstopdf samc/He3_Com_FP.eps
epstopdf samc/He3_Com_TG.eps
epstopdf scin/L.Scin.Eff.eps
epstopdf scin/R.Scin.Eff.eps
epstopdf scin/Trigger_Eff.eps
epstopdf trigger/trigger_region2.eps
epstopdf trigger/trigger_region.eps
epstopdf vdc/vdc.eps
epstopdf xs/L_C12_Com_Kin6.5.eps
epstopdf xs/L_C12_XS_Kin6.5.eps
epstopdf xs/L_C12_Yield_Kin5.2.eps
epstopdf xs/L_C12_Yield_Kin6.5.eps
epstopdf xs/L_C12_YR_Kin4.2.eps
epstopdf xs/L_C12_YR_Kin6.5.eps
epstopdf xs/L_He3_Com_Kin5.1.eps
epstopdf xs/L_He3_Com_Kin6.5.eps
epstopdf xs/L_He3_XS_Kin6.5.eps
epstopdf xs/L_He3_Yield_Kin6.5.eps
epstopdf xs/L_He3_YR_Kin3.2.eps
epstopdf xs/L_He3_YR_Kin4.2.eps
epstopdf xs/L_He3_YR_Kin5.2.eps
epstopdf xs/L_He3_YR_Kin6.5.eps
epstopdf xs/R_C12_Com_Kin6.5.eps
epstopdf xs/R_C12_XS_Kin6.5.eps
epstopdf xs/R_C12_Yield_Kin5.2.eps
epstopdf xs/R_C12_Yield_Kin6.5.eps
epstopdf xs/R_C12_YR_Kin6.5.eps
epstopdf xs/R_He3_XS_Kin3.2.eps
epstopdf xs/R_He3_XS_Kin6.5.eps
epstopdf xs/R_He3_Yield_Kin3.2.eps
epstopdf xs/R_He3_Yield_Kin6.5.eps
epstopdf xs/R_He3_YR_Kin3.2.eps
epstopdf xs/R_He3_YR_Kin4.2.eps
epstopdf xs/R_He3_YR_Kin5.2.eps
epstopdf xs/R_He3_YR_Kin6.5.eps

